DashQL -- Complete Analysis Workflows with SQL

We present DashQL, a language that describes complete analysis workflows in self-contained scripts. DashQL combines SQL, the grammar of relational database systems, with a grammar of graphics in a grammar of analytics. It supports preparing and visualizing arbitrarily complex SQL statements in a single coherent language. The proximity to SQL facilitates holistic optimizations of analysis workflows covering data input, encoding, transformations, and visualizations. These optimizations use model and query metadata for visualization-driven aggregation, remote predicate pushdown, and adaptive materialization. We introduce the DashQL language as an extension of SQL and describe the efficient and interactive processing of text-based analysis workflows.

==> tools/activity/src/error.rs <==
use std::error;
use std::fmt;

#[derive(Debug)]
pub struct Error {
    message: String,
}

impl Error {
    pub fn new(msg: String) -> Box<Self> {
        Box::new(Self { message: msg })
    }
}

impl fmt::Display for Error {
    fn fmt(&self, f: &mut fmt::Formatter) -> fmt::Result {
        write!(f, "{}", self.message)
    }
}

impl error::Error for Error {
    fn description(&self) -> &str {
        &self.message
    }
}


==> tools/activity/src/main.rs <==
use clap::{self, ArgMatches};
use clap::{Command, Arg};
use rand::Rng;
use std::sync::Arc;
use std::error::Error;
use arrow::datatypes::{DataType, Field, Schema, TimeUnit};
use std::fs;
use std::path::{Path, PathBuf};
use std::process;
use parquet::{
    arrow::arrow_to_parquet_schema,
    column::writer::ColumnWriter,
    data_type::ByteArray,
    file::{
        properties::WriterProperties,
        writer::{FileWriter, SerializedFileWriter},
    },
};
use chrono::{Utc, TimeZone};

mod error;

const SITES: &[&'static str] = &[
    "www.dashql.com",
    "app.dashql.com",
    "github.com/dashql/dashql"
];

fn generate_parquet(out_dir: &Path, n: usize) {
    let path = out_dir.join("activity.parquet");
    let schema = Schema::new(vec![
        Field::new("timestamp", DataType::Timestamp(TimeUnit::Millisecond, None), false),
        Field::new("website", DataType::Utf8, false),
        Field::new("views", DataType::Int64, false),
    ]);
    let filename = path.file_name().unwrap().to_str().unwrap_or("?");
    print!("{:.<24} ", &filename);

    match || -> Result<(), Box<dyn std::error::Error>> {
        fs::remove_file(&path).ok();
        let parquet_schema = arrow_to_parquet_schema(&schema)?;
        let props = Arc::new(WriterProperties::builder().build());
        let file = fs::File::create(&path)?;

        // Generate daily views
        let get_day_views = |days: usize, lb: i64, ub: i64| {
            let mut rng = rand::thread_rng();
            let mut values = Vec::with_capacity(days);
            let step = (ub - lb) / (days as i64);
            let max_noise = (ub - lb) / 20;
            let mut prev = lb;
            for _ in 0..days {
                let noise = rng.gen_range(-max_noise..max_noise.max(2));
                let next = (prev + step + noise).max(0);
                values.push(next);
                prev = next;
            }
            return values;
        };

        // Generate hourly views
        let get_hour_views = |days: &[i64]| {
            let mut rng = rand::thread_rng();
            let mut values = Vec::with_capacity(days.len() * 24);
            for total in days.iter() {
                let step = total / 24;
                let max_noise = step / 10;
                for _ in 0..24 {
                    let noise = rng.gen_range(-max_noise..max_noise.max(2));
                    let next = (step + noise).max(0);
                    values.push(next);
                }
            }
            return values;
        };

        // Determine record count and interval
        let mut record_count = 1000_usize;
        let begin = Utc.ymd(2022, 10, 16).and_hms(0, 0, 0);
        let end = Utc.ymd(2022, 10, 21).and_hms(0, 0, 0);
        let duration = end.signed_duration_since(begin);
        let day_count = duration.num_days() as usize;
        let records_per_hour = record_count / (day_count * 24);
        record_count = records_per_hour * day_count * 24;
        let duration_per_record = duration / (record_count as i32);

        // Generate the view data
        let get_view_data = |lb: i64, ub: i64| {
            let mut rng = rand::thread_rng();
            let mut data = Vec::with_capacity(record_count);
            let per_day = get_day_views(day_count, lb, ub);
            let per_hour = get_hour_views(&per_day);
            for hour_views in per_hour.iter() {
                let step = *hour_views / (records_per_hour as i64);
                let max_noise = step / 5;
                for _ in 0..records_per_hour {
                    let noise = rng.gen_range(-max_noise..max_noise.max(2));
                    let next = (step + noise).max(0);
                    data.push(next);
                }
            }
            return data;
        };

        // Generate the data
        let mut timestamps = Vec::with_capacity(3 * n);
        let mut sites = Vec::with_capacity(3 * n);
        for i in 0..record_count {
            let ts = begin + (duration_per_record * (i as i32));
            for site in SITES.iter() {
                timestamps.push(ts.timestamp() * 1000);
                sites.push(ByteArray::from(*site));
            }
        }
        let mut views_nested = Vec::with_capacity(3);
        views_nested.push(get_view_data(4000, 4000));
        views_nested.push(get_view_data(3000, 9000));
        views_nested.push(get_view_data(1000, 2000));
        let mut views = Vec::with_capacity(views_nested[0].len() * 3);
        for i in 0..views_nested[0].len() {
            views.push(views_nested[0][i]);
            views.push(views_nested[1][i]);
            views.push(views_nested[2][i]);
        }

        // Create writer
        let mut writer = SerializedFileWriter::new(file, parquet_schema.root_schema_ptr(), props)?;
        let mut row_group_writer = writer.next_row_group()?;

        let mut column_id = 0;
        while let Some(mut col_writer) = row_group_writer.next_column()? {
            match (column_id, &mut col_writer) {
                (0, ColumnWriter::Int64ColumnWriter(ref mut w)) => {
                    w.write_batch(&timestamps, None, None).ok();
                },
                (1, ColumnWriter::ByteArrayColumnWriter(ref mut w)) => {
                    w.write_batch(&sites, None, None).ok();
                },
                (2, ColumnWriter::Int64ColumnWriter(ref mut w)) => {
                    w.write_batch(&views, None, None).ok();
                },
                _ => return Err(error::Error::new("unexpected column writer".into())),
            }
            row_group_writer.close_column(col_writer)?;
            column_id += 1;
        }
        writer.close_row_group(row_group_writer)?;
        writer.close()?;

        Ok(())
    }() {
        Ok(_) => println!("OK"),
        Err(e) => println!("ERR\n{}", e),
    };
}

fn main() -> Result<(), Box<dyn Error + Send + Sync>> {
    let matches = Command::new("Generate activity data")
        .version("0.1")
        .author("Andre Kohn. <kohn.a@outlook.com>")
        .subcommand(
            Command::new("parquet")
                .about("Generates parquet files for the activity data")
                .arg(
                    Arg::new("out")
                        .short('o')
                        .takes_value(true)
                        .required(true)
                ),
        )
        .get_matches();

    let require_dir_arg = |matches: &ArgMatches, arg_name: &str| {
        let arg = matches.value_of(arg_name).unwrap();
        let arg_path = Path::new(&arg);
        let metadata = fs::metadata(&arg_path);
        if metadata.is_err() || !metadata.unwrap().is_dir() {
            println!("Invalid output directory: {}", arg);
            process::exit(1);
        }
        PathBuf::from(arg_path)
    };

    if let Some(matches) = matches.subcommand_matches("parquet") {
        let out_dir = require_dir_arg(matches, "out");
        generate_parquet(&out_dir, 10000);
        process::exit(0);
    } else {
        println!("invalid");
        process::exit(1);
    }
}


==> tools/am4/src/main.rs <==
use std::error::Error;
use serde::Serialize;
use rand_distr::{Normal, Distribution};

#[derive(Serialize)]
struct Row {
    x: f64,
    y: f64,
}

fn main() -> Result<(), Box<dyn Error + Send + Sync>> {
    let mut rng = rand::thread_rng();
    let normal = Normal::new(10.0, 2.0).unwrap();
   
    let width = 20;
    let steps = 100;
    let mut values = Vec::new();
    for i in 0..(width * steps) {
        values.push((i as f64 / steps as f64, normal.sample(&mut rng)));
    }

    let step_size = 0.1;
    let mut step_end = step_size;
    let mut reduced: Vec<(f64, f64)> = Vec::new();

    let mut min_x = (f64::MAX, f64::MAX);
    let mut min_y = (f64::MAX, f64::MAX);
    let mut max_x = (0_f64, 0_f64);
    let mut max_y = (0_f64, 0_f64);
    for (x, y) in values.iter() {
        if *x >= step_end {
            reduced.push(min_x);
            reduced.push(min_y);
            reduced.push(max_x);
            reduced.push(max_y);
            min_x = (f64::MAX, f64::MAX);
            min_y = (f64::MAX, f64::MAX);
            max_x = (0_f64, 0_f64);
            max_y = (0_f64, 0_f64);
            step_end += step_size;
        }
        if *x < min_x.0 {
            min_x = (*x, *y);
        }
        if *x > max_x.0 {
            max_x = (*x, *y);
        }
        if *y < min_y.1 {
            min_y = (*x, *y);
        }
        if *y > max_y.1 {
            max_y = (*x, *y);
        }
    }
    reduced.push(min_x);
    reduced.push(min_y);
    reduced.push(max_x);
    reduced.push(max_y);
    reduced.sort_by(|l, r| ((l.0 * 1000.0) as i64).cmp(&((r.0 * 1000.0) as i64)));

    let mut values_csv = csv::Writer::from_path("./am4_noisy.csv")?;
    for (x,y) in values {
        values_csv.serialize(&Row{
            x, y
        })?;
    }
    values_csv.flush()?;

    let mut reduced_csv = csv::Writer::from_path("./am4_reduced.csv")?;
    for (x,y) in reduced {
        reduced_csv.serialize(&Row{
            x, y
        })?;
    }
    reduced_csv.flush()?;
    Ok(())
}


==> tools/grammarrails/src/main.rs <==
use railroad as rr;
use std::error::Error;

// https://www.amcharts.com/demos/

fn main() -> Result<(), Box<dyn Error + Send + Sync>> {
    let mut term_vis = Box::new(rr::Choice::new(vec![
        Box::new(rr::Terminal::new("VISUALIZE".to_owned())),
        Box::new(rr::Terminal::new("VIS".to_owned())),
    ]));
    let mut term_set = Box::new(rr::Terminal::new("SET".to_owned()));
    let mut term_input = Box::new(rr::Terminal::new("INPUT".to_owned()));
    let mut term_fetch = Box::new(rr::Terminal::new("FETCH".to_owned()));
    let mut term_load = Box::new(rr::Terminal::new("LOAD".to_owned()));
    term_set
        .attr("class".to_owned())
        .and_modify(|c| c.push_str(&" term-set"));
    term_input
        .attr("class".to_owned())
        .and_modify(|c| c.push_str(&" term-input"));
    term_fetch
        .attr("class".to_owned())
        .and_modify(|c| c.push_str(&" term-fetch"));
    term_vis
        .attr("class".to_owned())
        .and_modify(|c| c.push_str(&" term-vis"));
    term_load
        .attr("class".to_owned())
        .and_modify(|c| c.push_str(&" term-load"));

    let more = || {
        let mut m = Box::new(rr::Terminal::new("...".to_owned()));
        m.attr("class".to_owned())
            .and_modify(|c| c.push_str(&" more"));
        m
    };

    let set_stmt = rr::Sequence::new(vec![
        term_set,
        Box::new(rr::NonTerminal::new("key".to_owned())),
        Box::new(rr::Terminal::new("=".to_owned())),
        Box::new(rr::NonTerminal::new("value".to_owned())),
    ]);
    let input_stmt = 
    rr::Stack::new(vec![
        Box::new(rr::Sequence::new(vec![
            term_input,
            Box::new(rr::NonTerminal::new("name".to_owned())),
        ])),
        Box::new(rr::Sequence::new(vec![
            Box::new(rr::Terminal::new("TYPE".to_owned())),
            Box::new(rr::Choice::new(vec![
                Box::new(rr::NonTerminal::new("type".to_owned())),
                Box::new(rr::Terminal::new("FILE".to_owned())),
                more(),
            ])),
            Box::new(rr::Optional::new(
                Box::new(rr::Sequence::new(vec![
                    Box::new(rr::Terminal::new("USING".to_owned())),
                    Box::new(rr::Optional::new(
                        Box::new(rr::Choice::new(vec![
                            Box::new(rr::Terminal::new("TEXT".to_owned())),
                            Box::new(rr::Terminal::new("CALENDAR".to_owned())),
                            more(),
                        ]))
                    )),
                    Box::new(rr::NonTerminal::new("config".to_owned())),
                ]))
            )),
        ]))
    ]);
    let fetch_stmt = rr::Sequence::new(vec![
        term_fetch,
        Box::new(rr::NonTerminal::new("name".to_owned())),
        Box::new(rr::Terminal::new("FROM".to_owned())),
        Box::new(rr::Choice::new(vec![
            Box::new(rr::NonTerminal::new("uri".to_owned())),
            Box::new(rr::Sequence::new(vec![
                Box::new(rr::Choice::new(vec![
                    Box::new(rr::Terminal::new("FILE".to_owned())),
                    Box::new(rr::Terminal::new("HTTP".to_owned())),
                    Box::new(rr::Terminal::new("S3".to_owned())),
                    more(),
                ])),
                Box::new(rr::NonTerminal::new("config".to_owned())),
            ])),
        ])),
    ]);
    let load_stmt = rr::Sequence::new(vec![
        term_load,
        Box::new(rr::NonTerminal::new("name".to_owned())),
        Box::new(rr::Terminal::new("FROM".to_owned())),
        Box::new(rr::NonTerminal::new("name".to_owned())),
        Box::new(rr::Terminal::new("USING".to_owned())),
        Box::new(rr::Choice::new(vec![
            Box::new(rr::Terminal::new("PARQUET".to_owned())),
            Box::new(rr::Terminal::new("CSV".to_owned())),
            Box::new(rr::Terminal::new("JSON".to_owned())),
            more(),
        ])),
        Box::new(rr::NonTerminal::new("config".to_owned())),
    ]);
    let visualize_stmt = rr::Stack::new(vec![
        Box::new(rr::Sequence::new(vec![
            term_vis,
            Box::new(rr::Choice::new(vec![
                Box::new(rr::NonTerminal::new("name".to_owned())),
                Box::new(rr::Sequence::new(vec![
                    Box::new(rr::Terminal::new("(".to_owned())),
                    Box::new(rr::NonTerminal::new("select_stmt".to_owned())),
                    Box::new(rr::Terminal::new(")".to_owned())),
                ])),
            ])),
            Box::new(rr::Terminal::new("USING".to_owned())),
        ])),
        Box::new(rr::Sequence::new(vec![
            Box::new(rr::Sequence::new(vec![
                Box::new(rr::Optional::new(Box::new(rr::Repeat::new(
                    Box::new(rr::Choice::new(vec![
                        Box::new(rr::Terminal::new("STACKED".to_owned())),
                        Box::new(rr::Terminal::new("POLAR".to_owned())),
                        Box::new(rr::Terminal::new("MULTI".to_owned())),
                        more(),
                    ])),
                    Box::new(rr::Empty),
                )))),
                Box::new(rr::Optional::new(Box::new(rr::Choice::new(vec![
                    Box::new(rr::Terminal::new("AREA".to_owned())),
                    Box::new(rr::Terminal::new("BAR".to_owned())),
                    Box::new(rr::Terminal::new("LINE".to_owned())),
                    more(),
                ])))),
                Box::new(rr::Optional::new(Box::new(rr::Terminal::new(
                    "CHART".to_owned(),
                )))),
            ])),
            Box::new(rr::NonTerminal::new("config".to_owned())),
        ])),
    ]);
    let toplevel = rr::VerticalGrid::new(vec![
        Box::new(rr::Sequence::new(vec![
            Box::new(rr::SimpleStart),
            Box::new(set_stmt),
            Box::new(rr::SimpleEnd),
        ])),
        Box::new(rr::Sequence::new(vec![
            Box::new(rr::SimpleStart),
            Box::new(input_stmt),
            Box::new(rr::SimpleEnd),
        ])),
        Box::new(rr::Sequence::new(vec![
            Box::new(rr::SimpleStart),
            Box::new(fetch_stmt),
            Box::new(rr::SimpleEnd),
        ])),
        Box::new(rr::Sequence::new(vec![
            Box::new(rr::SimpleStart),
            Box::new(load_stmt),
            Box::new(rr::SimpleEnd),
        ])),
        Box::new(rr::Sequence::new(vec![
            Box::new(rr::SimpleStart),
            Box::new(visualize_stmt),
            Box::new(rr::SimpleEnd),
        ])),
        Box::new(rr::Sequence::new(vec![
            Box::new(rr::SimpleStart),
            Box::new(rr::Comment::new("config".to_owned())),
            Box::new(rr::Optional::new(rr::Sequence::new(vec![
                Box::new(rr::Terminal::new("(".to_owned())),
                Box::new(rr::Repeat::new(
                    Box::new(Box::new(rr::Sequence::new(vec![
                        Box::new(rr::NonTerminal::new("key".to_owned())),
                        Box::new(rr::Terminal::new("=".to_owned())),
                        Box::new(rr::NonTerminal::new("value".to_owned())),
                    ]))),
                    Box::new(rr::Terminal::new(",".to_owned())),
                )),
                Box::new(rr::Terminal::new(")".to_owned())),
            ]))),
            Box::new(rr::SimpleEnd),
        ])),
    ]);

    let css: &str = r#"
    svg.railroad {
    }

    svg.railroad path {
        stroke-width: 3px;
        stroke: black;
        fill: transparent;
    }

    svg.railroad .debug {
        stroke-width: 1px;
        stroke: red;
    }

    svg.railroad text {
        font: 14px monospace;
        text-anchor: middle;
    }

    svg.railroad .nonterminal text {
        font-weight: bold;
    }

    svg.railroad text.comment {
        font: italic 12px monospace;
    }

    .term-input rect {
        fill: rgb(252,141,98) !important;
    }
    .term-load rect {
        fill: rgb(231,138,195) !important;
    }
    .term-fetch rect {
        fill: rgb(141,160,203) !important;
    }
    .term-vis rect {
        fill: rgb(102,194,165) !important;
    }
    .term-set rect {
        fill: rgb(229,196,148) !important;
    }

    .more rect {
        fill: black !important;
    }

    .more text {
        fill: white !important;
    }

    svg.railroad rect {
        stroke-width: 2px;
        stroke: black;
        fill: white;
    }

    svg.railroad g.labeledbox > rect {
        stroke-width: 1px;
        stroke: grey;
        stroke-dasharray: 5px;
        fill:rgba(90, 90, 150, .1);
    }"#;

    let mut dia = rr::Diagram::new(toplevel);
    dia.add_element(
        rr::svg::Element::new("style")
            .set("type", "text/css")
            .text(css),
    );

    let mut file = std::fs::File::create("./grammarrails.svg")?;
    dia.write(&mut file)?;
    Ok(())
}


==> tools/http_server.py <==
#!/usr/bin/env python3
from http.server import HTTPServer, SimpleHTTPRequestHandler, test
import sys

class CORSRequestHandler (SimpleHTTPRequestHandler):
    def end_headers (self):
        self.send_header('Access-Control-Allow-Origin', '*')
        SimpleHTTPRequestHandler.end_headers(self)

if __name__ == '__main__':
    test(CORSRequestHandler, HTTPServer, port=int(sys.argv[1]) if len(sys.argv) > 1 else 8000)
